Hybrid OpenMP/MPI programs for solving the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap

We present hybrid OpenMP/MPI (Open Multi-Processing/Message Passing Interface) parallelized versions of earlier published C programs (D. Vudragovic et al., Comput. Phys. Commun. 183, 2021 (2012)) for calculating both stationary and non-stationary solutions of the time-dependent Gross-Pitaevskii (GP) equation in three spatial dimensions. The GP equation describes the properties of dilute Bose-Einstein condensates at ultra-cold temperatures. Hybrid versions of programs use the same algorithms as the C ones, involving real- and imaginary-time propagation based on a split-step Crank-Nicolson method, but consider only a fully-anisotropic three-dimensional GP equation, where algorithmic complexity for large grid sizes necessitates parallelization in order to reduce execution time and/or memory requirements per node. Since distributed memory approach is required to address the latter, we combine MPI programing paradigm with existing OpenMP codes, thus creating fully flexible parallelism within a combined distributed/shared memory model, suitable for different modern computer architectures. The two presented C/OpenMP/MPI programs for real- and imaginary-time propagation are optimized and accompanied by a customizable makefile. We present typical scalability results for the provided OpenMP/MPI codes and demonstrate almost linear speedup until inter-process communication time starts to dominate over calculation time per iteration. Such a scalability study is necessary for large grid sizes in order to determine optimal number of MPI nodes and OpenMP threads per node.

==> GP-SCL-HYB/src/imagtime3d-hyb/imagtime3d-hyb.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The
 *    equation is solved using the split-step Crank–Nicolson method by
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved,
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    psi_tmp - array with the values of wave function transpose  //MPI
 *    mpi_buf, mpi_buf1 - temporary arrays used for MPI calls in functions //MPI
 *    psi_middle - middle value of wavefunction - important at rank 0  //MPI
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Nx_slice - sliced number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Ny_slice - sliced number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    Nx2     - half number of discretization points in the x-direction
 *    Ny2     - half number of discretization points in the y-direction
 *    Nz2     - half number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    folder  - output folder with all output files
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave 
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave 
 *              functions
 */

#include "imagtime3d-hyb.h"

int main(int argc, char **argv) {
	FILE *out;
	FILE *file;
	int nthreads;
	char filename[MAX_FILENAME_SIZE];
	char file_path[MAX_FOLDERNAME_SIZE + MAX_FILENAME_SIZE];
	long cnti;
	double norm, rms, mu, en;

	double *psi;       
	double *psi_tmp;   
	double **cbeta;
	double *dpsix, ***dpsiy, ***dpsiz;   //dpsix has been changed to 1D array because of MPI IndexType restrictions
	double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
	double * mpi_buf, *mpi_buf_1;     
	int i, j;

	int middle_element_offset;  //offset of the middle psi element in central node
	double psi_middle;

	time_t clock_beg, clock_end;
	double wall_time;

	MPI_Init(&argc, &argv);                             
	MPI_Comm_size(MPI_COMM_WORLD, &gsize);	
	MPI_Comm_rank(MPI_COMM_WORLD, &rank);	
	MPI_Comm_dup(MPI_COMM_WORLD, &comm);

	if(rank == 0) clock_beg = time(NULL);
   
	if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {     
		if (rank == 0)                 
			fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}

	if(!cfg_init(argv[2])) {
		if (rank == 0) 
			fprintf(stderr, "Wrong input parameter file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
   
	readpar();     
		                                        
	if (Nx % gsize != 0) {
		if (rank == 0)  
			fprintf(stderr, "Nx is not divisible with 2 * # of MPI processes.\n");
		MPI_Finalize();
		return(EXIT_SUCCESS);
	}

	#pragma omp parallel 
		#pragma omp master
			nthreads = omp_get_num_threads();  
           
	Nx_slice = Nx / gsize;            //divide Nx and Ny accross the nodes   
	Ny_slice = Ny / gsize;                       

	x = alloc_double_vector(Nx_slice);                            
	y = alloc_double_vector(Ny);                             
	z = alloc_double_vector(Nz);

	x2 = alloc_double_vector(Nx_slice);
	y2 = alloc_double_vector(Ny);
	z2 = alloc_double_vector(Nz);

	psi = alloc_double_vector(Nx_slice * Ny * Nz);              
	psi_tmp = alloc_double_vector(Nx_slice * Ny * Nz);

	dpsix = alloc_double_vector(Nx_slice * Ny * Nz);    
	dpsiy = alloc_double_tensor(Nx_slice, Ny, Nz);
	dpsiz = alloc_double_tensor(Nx_slice, Ny, Nz);
   
	calphax = alloc_double_vector(Nx - 1);      //whole X domain
	calphay = alloc_double_vector(Ny - 1);
	calphaz = alloc_double_vector(Nz - 1);
	cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);  //whole X domain 
	cgammax = alloc_double_vector(Nx - 1);         //whole X domain  
	cgammay = alloc_double_vector(Ny - 1);
	cgammaz = alloc_double_vector(Nz - 1);
   
	tmpxi = alloc_double_matrix(nthreads, Nx);      //whole X domain 
	tmpyi = alloc_double_matrix(nthreads, Ny);
	tmpzi = alloc_double_matrix(nthreads, Nz);
	tmpxj = alloc_double_matrix(nthreads, Nx);      //whole X domain  
	tmpyj = alloc_double_matrix(nthreads, Ny);
	tmpzj = alloc_double_matrix(nthreads, Nz);

	send_displ = alloc_int_vector(Nx_slice * Ny_slice); 
	send_blocklen = alloc_int_vector(Nx_slice * Ny_slice); 
	recv_displ = alloc_int_vector(Nx_slice * Ny_slice);
	recv_blocklen = alloc_int_vector(Nx_slice * Ny_slice);
   
	sdispl = alloc_int_vector(gsize);
	rdispl = alloc_int_vector(gsize);

	send_statuses = (MPI_Status*) malloc((size_t) gsize * sizeof(MPI_Status));
	recv_statuses = (MPI_Status*) malloc((size_t) gsize * sizeof(MPI_Status));
	send_requests = (MPI_Request*) malloc((size_t) gsize * sizeof(MPI_Request));
	recv_requests = (MPI_Request*) malloc((size_t) gsize * sizeof(MPI_Request)); 
   
	if (rank == 0) {
		mpi_buf = alloc_double_vector(Nx);        //whole X domain  
		mpi_buf_1 = alloc_double_vector(Nx);      //whole X domain  

		if(output != NULL && folder != NULL) {
			sprintf(file_path, "%s/%s", folder, output);
			out = fopen(file_path, "w");   
		} 
		else out = stdout; 

		fprintf(out, "OPTION = %d\n", opt);
		fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);   //whole X domain  
		fprintf(out, "NPAS = %10li   NRUN = %10li\n", Npas, Nrun);
		fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
		fprintf(out, "DT = %8le\n", dt);
		fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
		fprintf(out, "G0 = %8le\n", G0);
		fprintf(out, "# of MPI processes = %d\n", gsize);
		fprintf(out, "# of OMP threads = %d\n\n", nthreads);
		fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
		fflush(out);
	}
   
	G = 0.;

	int init_success = init(psi);  

	if (init_success == 2) {        
		gencoef();     

		calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);       
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);  
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);   

		if (rank == gsize/2) {           //send from the middle node
			if (rank == 0)     
				middle_element_offset = Nx2 * Ny * Nz + Ny2 * Nz + Nz2;
			else
				middle_element_offset = Ny2 * Nz + Nz2; 		   

			MPI_Send(&psi[middle_element_offset], 1, MPI_DOUBLE, 0, 0, comm);   
		}

		if (rank == 0) {                 //receive on the root
			MPI_Recv(&psi_middle, 1,  MPI_DOUBLE, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi_middle);
			fflush(out);
		}

		if(initout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]);
			fclose(file);   
		}

		G = par * G0;

		for(cnti = 0; cnti < Npas; cnti ++) {
			calcnu(psi);                          
			calcluy(psi, cbeta);                  
			calcluz(psi, cbeta);     
			//X->Y transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi + sdispl[i], 1, block_send_type, i, 0, comm, &send_requests[i]);
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calclux_trans(psi_tmp, cbeta);

			//Y->X transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi + sdispl[i], 1, block_send_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &send_requests[i]);        
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);			
		}
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
			        
		if (rank == gsize/2) {
			MPI_Send(&psi[middle_element_offset], 1, MPI_DOUBLE, 0, 0, comm);   
		}

		if (rank == 0) {
			MPI_Recv(&psi_middle, 1, MPI_DOUBLE, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi_middle);
			fflush(out);   
		}

		if(Npasout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]);
			fclose(file);   
		}

		for(cnti = 0; cnti < Nrun; cnti ++) {
			calcnu(psi);
			calcluy(psi, cbeta);
			calcluz(psi, cbeta);
			//X->Y transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi + sdispl[i], 1, block_send_type, i, 0, comm, &send_requests[i]);
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calclux_trans(psi_tmp, cbeta);

			//Y->X transposing loop
			for (i = 0; i < gsize; i++) { 
				MPI_Irecv(psi + sdispl[i], 1, block_send_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &send_requests[i]);   
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		}
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
	  
		if (rank == gsize/2) {               
			MPI_Send(&psi[middle_element_offset], 1, MPI_DOUBLE, 0, 0, comm);    
		}

		if (rank == 0) {
			MPI_Recv(&psi_middle, 1, MPI_DOUBLE, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, psi_middle);
			fflush(out);  
		}
	   
		if(Nrunout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]);
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]);
			fclose(file);   
		} 
	} else if (init_success == 1 && rank == 0) {
		fprintf(stderr, "Nx is not divisible with 2 * # of MPI processes.\n");
	}

	if (rank == 0) {
		clock_end = time(NULL);
		wall_time = difftime(clock_end, clock_beg);
		fprintf(out, "\n Clock Time: %.f seconds\n", wall_time);
		if(output != NULL) fclose(out);
	}
    
	if (init_success == 2) {
		MPI_Type_free(&block_send_type);
		MPI_Type_free(&block_recv_type);
	}

	if (rank == 0) {
		free_double_vector(mpi_buf);
		free_double_vector(mpi_buf_1);
	}
  
	free_double_vector(x);
	free_double_vector(y);
	free_double_vector(z);

	free_double_vector(x2);
	free_double_vector(y2);
	free_double_vector(z2);

	free_double_vector(psi);
	free_double_vector(psi_tmp);

	free_double_vector(dpsix);
	free_double_tensor(dpsiy);
	free_double_tensor(dpsiz);

	free_double_vector(calphax);
	free_double_vector(calphay);
	free_double_vector(calphaz);
	free_double_matrix(cbeta);
	free_double_vector(cgammax);
	free_double_vector(cgammay);
	free_double_vector(cgammaz);

	free_double_matrix(tmpxi);
	free_double_matrix(tmpyi);
	free_double_matrix(tmpzi);
	free_double_matrix(tmpxj);
	free_double_matrix(tmpyj);
	free_double_matrix(tmpzj);

	free_int_vector(send_displ);
	free_int_vector(send_blocklen);
	free_int_vector(recv_displ);
	free_int_vector(recv_blocklen);

	free_int_vector(sdispl);
	free_int_vector(rdispl);

	free(send_statuses);
	free(recv_statuses);
	free(send_requests); 
	free(recv_requests);  

	MPI_Finalize();

	return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
	char *cfg_tmp;

	if((cfg_tmp = cfg_read("OPTION")) == NULL) {
		if (rank == 0)  
			fprintf(stderr, "OPTION is not defined in the configuration file\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	opt = atol(cfg_tmp);
   
	if((cfg_tmp = cfg_read("G0")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "G0 is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	G0 = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("NX")) == NULL) {
		if (rank == 0)  
			fprintf(stderr, "Nx is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nx = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("NY")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "Ny is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Ny = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("NZ")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "Nz is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nz = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("DX")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "DX is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dx = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("DY")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "DY is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dy = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("DZ")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "DZ is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dz = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("DT")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "DT is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dt = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("AL")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "AL is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	kappa = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("BL")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "BL is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	lambda = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("NPAS")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "NPAS is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Npas = atol(cfg_tmp);
   
	if((cfg_tmp = cfg_read("NRUN")) == NULL) {
		if (rank == 0) 
			fprintf(stderr, "NRUN is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nrun = atol(cfg_tmp);
   
	output = cfg_read("OUTPUT");
	initout = cfg_read("INITOUT");
	Npasout = cfg_read("NPASOUT");
	Nrunout = cfg_read("NRUNOUT");
	folder = cfg_read("FOLDER");
   
	if (!checkDir(folder)) {
		if (rank == 0)
			printf("Overriding output to stdout...\n");
		folder = NULL;
	}
   
	if((initout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
		if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
			if (rank == 0) 
				fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpx = atol(cfg_tmp);
	  
		if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
			if (rank == 0) 
				fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpy = atol(cfg_tmp);
	  
		if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
			if (rank == 0) 
				fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpz = atol(cfg_tmp);
	}   
	return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 *    Function returns 1 if Nx is not divisible by 2 or returns 2 if initialization was successful
 */
int init(double *psi) {		
	long cnti, cntj, cntk;
	long cnti_offset;             
	double kappa2, lambda2;
	double pi, cpsi1, cpsi2;
	double tmp;
	int i, j;

	for (i = Ny/gsize - 1; i >= 0 ; i--) {     
		for (j = 0; j < Nx_slice; j++) {     
			send_displ[(Ny_slice - 1 - i) * Nx_slice + j] = i * Nz + j * Ny * Nz;  
			send_blocklen[(Ny_slice - 1 - i) * Nx_slice + j] = Nz;     

			recv_displ[(Ny_slice - 1 - i) * Nx_slice + j] = (Nx_slice - 1 - j) * Nz + (Ny_slice - 1 - i) * Nx_slice * gsize * Nz;  
			recv_blocklen[(Ny_slice - 1 - i) * Nx_slice + j] = Nz;     
		}
	}
	MPI_Type_indexed(Nx_slice * Ny_slice, send_blocklen, send_displ, MPI_DOUBLE, &block_send_type);
	MPI_Type_indexed(Nx_slice * Ny_slice, recv_blocklen, recv_displ, MPI_DOUBLE, &block_recv_type);
   
	if (Nx_slice % 2 != 0) {  //Nx_slice has to be divisible by 2
		return 1;		
	}   

	MPI_Type_commit(&block_send_type);
	MPI_Type_commit(&block_recv_type);
   
	for (i = gsize - 1; i >= 0; i--) {
		sdispl[gsize - 1 - i] = i * Ny_slice * Nz;    
		rdispl[gsize - 1 - i] = i * Nx_slice * Nz;              
	}

	if (opt == 2) par = 2.;
	else par = 1.;

	if(opt == 3) multiplier = 0.25;
	else multiplier = 1.;

	cnti_offset = rank * Nx_slice;

	kappa2 = kappa * kappa;
	lambda2 = lambda * lambda;

	Nx2 = Nx_slice / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;          
	dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
	pi = 4. * atan(1.);
	cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
	cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
	for(cnti = 0; cnti < Nx_slice; cnti ++) {        
		x[cnti] = (cnti_offset + cnti - Nx2 * gsize) * dx;    
		x2[cnti] = x[cnti] * x[cnti];
		for(cntj = 0; cntj < Ny; cntj ++) {
			y[cntj] = (cntj - Ny2) * dy;     
			y2[cntj] = y[cntj] * y[cntj];
			for(cntk = 0; cntk < Nz; cntk ++) {
				z[cntk] = (cntk - Nz2) * dz;           
				z2[cntk] = z[cntk] * z[cntk];
				if(opt == 3) {                          
					tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
					psi[cnti * Ny * Nz + cntj * Nz + cntk] = tmp / cpsi2;
				} else {
					tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
					psi[cnti * Ny * Nz + cntj * Nz + cntk] = tmp / cpsi1;
				}
			}
		}
	}

	return 2;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
	long cnti;

	Ax0 = 1. + dt / dx2;       
	Ay0 = 1. + dt / dy2;
	Az0 = 1. + dt / dz2;

	Ax0r = 1. - dt / dx2;
	Ay0r = 1. - dt / dy2;
	Az0r = 1. - dt / dz2;

	Ax = - 0.5 * dt / dx2;
	Ay = - 0.5 * dt / dy2;
	Az = - 0.5 * dt / dz2;
   
	calphax[Nx - 2] = 0.;            //whole X domain   
	cgammax[Nx - 2] = - 1. / Ax0;    //whole X domain
	for (cnti = Nx - 2; cnti > 0; cnti --) {   //whole X domain
		calphax[cnti - 1] = Ax * cgammax[cnti];
		cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
	}
   
	calphay[Ny - 2] = 0.;
	cgammay[Ny - 2] = - 1. / Ay0;
	for (cnti = Ny - 2; cnti > 0; cnti --) {
		calphay[cnti - 1] = Ay * cgammay[cnti];
		cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
	}
      
	calphaz[Nz - 2] = 0.;
	cgammaz[Nz - 2] = - 1. / Az0;
	for (cnti = Nz - 2; cnti > 0; cnti --) {
		calphaz[cnti - 1] = Az * cgammaz[cnti];
		cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
	}

	return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 *    mpi_buf - MPI array for gathering tmpx arrays from all nodes
 */
void calcnorm(double *norm, double *psi, double **tmpx, double **tmpy, double **tmpz, double *mpi_buf) {       
	int threadid;
	long cnti, cntj, cntk;

	#pragma omp parallel private(threadid, cnti, cntj, cntk)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {              
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
		   			tmpz[threadid][cntk] = psi[cnti * Ny * Nz + cntj * Nz + cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk];   
				}
				tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
			}
			tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
		}
		#pragma omp barrier
	}

	MPI_Gather(tmpx[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm);    
   
	if (rank == 0) {
		*norm = sqrt(simpint(dx, mpi_buf, Nx));     //whole X domain
	}
     
	MPI_Bcast(norm, 1, MPI_DOUBLE, 0, comm);  
	 
	#pragma omp parallel private(cnti, cntj, cntk)
	{
		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi[cnti * Ny * Nz + cntj * Nz + cntk] /= *norm;
				}
			}
		}
	}

	return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 *    mpi_buf -  MPI array for gathering tmpxi arrays from all nodes
 *    mpi_buf1 -  MPI array for gathering tmpxj arrays from all nodes
 */ 
void calcmuen(double *mu, double *en, double *psi, double *dpsix, double ***dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj, double *mpi_buf, double *mpi_buf_1, double *psi_tmp) {
	int threadid, i;
	long cnti, cntj, cntk;
	double psi2, psi2lin, dpsi2;
   
	//X->Y transpose loop (move regular psi into transposed psi_tmp)
	for (i = 0; i < gsize; i++) {
		MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &recv_requests[i]);
		MPI_Isend(psi + sdispl[i], 1, block_send_type, i, 0, comm, &send_requests[i]);
	} 
	for (i = 0; i < gsize; i++) {
		MPI_Wait(&recv_requests[i], &recv_statuses[i]);
		MPI_Wait(&send_requests[i], &send_statuses[i]);
	}
   
	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cntj = 0; cntj < Ny_slice; cntj ++) {                
			for(cntk = 0; cntk < Nz; cntk ++) {
				for(cnti = 0; cnti < Nx; cnti ++) {   //whole X domain
					tmpxi[threadid][cnti] = psi_tmp[(Nx - 1 - cnti) * Nz + cntj * Nx * Nz + cntk];
				}
				diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);     
				for(cnti = 0; cnti < Nx; cnti ++) {                
					psi_tmp[(Nx - 1 - cnti)  * Nz + cntj * Nx * Nz + cntk] = tmpxj[threadid][cnti]; //dpsix (psi_tmp)
				}
			}
		}   
	}
   
	//Y->X transposing loop (move transposed dpsix(psi_tmp) into regular dpsix)
	for (i = 0; i < gsize; i++) { 
		MPI_Irecv(dpsix + sdispl[i], 1, block_send_type, i, 0, comm, &recv_requests[i]);
		MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_type, i, 0, comm, &send_requests[i]);   
	} 
	for (i = 0; i < gsize; i++) {
		MPI_Wait(&recv_requests[i], &recv_statuses[i]);
		MPI_Wait(&send_requests[i], &send_statuses[i]);
	}

	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
	{
		threadid = omp_get_thread_num();
	  
		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {                  
			for(cntk = 0; cntk < Nz; cntk ++) {
				for(cntj = 0; cntj < Ny; cntj ++) {
					tmpyi[threadid][cntj] = psi[cnti * Ny * Nz + cntj * Nz + cntk];
				}
				diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
				for(cntj = 0; cntj < Ny; cntj ++) {
					dpsiy[cnti][cntj][cntk] = tmpyj[threadid][cntj];
				}
			}
		}
	  
		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {                     
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					tmpzi[threadid][cntk] = psi[cnti * Ny * Nz + cntj * Nz + cntk];
				}
				diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
				for(cntk = 0; cntk < Nz; cntk ++) {
					dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
				}
			}
		}
		#pragma omp barrier

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {                            
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi2 = psi[cnti * Ny * Nz + cntj * Nz + cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk];
					psi2lin = psi2 * G;
					dpsi2 = dpsix[cnti * Ny * Nz + cntj * Nz + cntk] * dpsix[cnti * Ny * Nz + cntj * Nz + cntk] + 
						   dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
						   dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
					tmpzi[threadid][cntk] = (calcpot(cnti, cntj, cntk) + psi2lin) * psi2 + dpsi2;  
					tmpzj[threadid][cntk] = (calcpot(cnti, cntj, cntk) + 0.5 * psi2lin) * psi2 + dpsi2;
				}
				tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);    
				tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz); 
			}
			tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);   
			tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);   
		}
	} 
   
	MPI_Gather(tmpxi[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm);       
	MPI_Gather(tmpxj[0], Nx_slice, MPI_DOUBLE, mpi_buf_1, Nx_slice, MPI_DOUBLE, 0, comm);     
   
	if (rank == 0) {
		*mu = simpint(dx, mpi_buf, Nx); 
		*en = simpint(dx, mpi_buf_1, Nx);   
	}
   
	return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 *    mpi_buf - MPI array for gathering tmpx arrays from all nodes
 */
void calcrms(double *rms, double *psi, double **tmpx, double **tmpy, double **tmpz, double *mpi_buf) {
	int threadid;
	long cnti, cntj, cntk;
	double psi2;
   
	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
	{
		threadid = omp_get_thread_num();

		#pragma omp for                     
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi2 = psi[cnti * Ny * Nz + cntj * Nz + cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk];
					tmpz[threadid][cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
				}
				tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
			}
			tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
		}
	}
   
	MPI_Gather(tmpx[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm); 

	if (rank == 0) {
		*rms = sqrt(simpint(dx, mpi_buf, Nx));    //whole X domain
	}

	return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
	long cnti, cntj, cntk;
	double psi2, psi2lin, tmp;

	#pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
	for(cnti = 0; cnti < Nx_slice; cnti ++) {
		for(cntj = 0; cntj < Ny; cntj ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				psi2 = psi[cnti * Ny * Nz + cntj * Nz + cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk];
				psi2lin = psi2 * G;
				tmp = dt * (calcpot(cnti, cntj, cntk) + psi2lin);
				psi[cnti * Ny * Nz + cntj * Nz + cntk] *= exp(-tmp);
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_tmp   - array with the transpose of wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux_trans(double *psi_tmp, double **cbeta) {   
	int threadid;
	long cnti, cntj, cntk;
	double c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cntj = 0; cntj < Ny_slice; cntj ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				cbeta[threadid][Nx - 2] = psi_tmp[0 * Nz + cntj * Nx * Nz + cntk]; 
				for (cnti = Nx - 2; cnti > 0; cnti --) {
					c = - Ax * psi_tmp[(Nx - 1 - cnti - 1) * Nz + cntj * Nx * Nz + cntk] + 
					 	Ax0r * psi_tmp[(Nx - 1 - cnti) * Nz + cntj * Nx * Nz + cntk] - 
					 	Ax * psi_tmp[(Nx - 1 - cnti + 1) * Nz + cntj * Nx * Nz  + cntk];
					cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
				}
				psi_tmp[(Nx - 1) * Nz + cntj * Nx * Nz + cntk] = 0.;
				for (cnti = 0; cnti < Nx - 2; cnti ++) {
					psi_tmp[(Nx - 1 - cnti - 1) * Nz + cntj * Nx * Nz + cntk] = 
							calphax[cnti] * psi_tmp[(Nx - 1 - cnti) * Nz + cntj * Nx * Nz + cntk] + 
							cbeta[threadid][cnti];
				}
				psi_tmp[0 * Nz + cntj * Nx * Nz + cntk] = 0.;
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double *psi, double **cbeta) {           
	int threadid;
	long cnti, cntj, cntk;
	double c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				cbeta[threadid][Ny - 2] = psi[cnti * Ny * Nz + (Ny - 1) * Nz + cntk];
				for (cntj = Ny - 2; cntj > 0; cntj --) {
					c = - Ay * psi[cnti * Ny * Nz + (cntj + 1) * Nz + cntk] + Ay0r * psi[cnti * Ny * Nz + cntj * Nz + cntk] - 
						 Ay * psi[cnti * Ny * Nz + (cntj - 1) * Nz + cntk];
					cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
				}
				psi[cnti * Ny * Nz + 0 * Nz + cntk] = 0.;
				for (cntj = 0; cntj < Ny - 2; cntj ++) {
					psi[cnti * Ny * Nz + (cntj + 1) * Nz + cntk] = calphay[cntj] * psi[cnti * Ny * Nz + cntj * Nz + cntk] + 
														         cbeta[threadid][cntj];
				}
				psi[cnti * Ny * Nz + (Ny - 1) * Nz + cntk] = 0.;
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double *psi, double **cbeta) {         
	int threadid;
	long cnti, cntj, cntk;
	double c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for                                 
		for(cnti = 0; cnti < Nx_slice; cnti ++) {https://www.rt.com/news/318185-ankara-road-junction-blast/
			for(cntj = 0; cntj < Ny; cntj ++) {
				cbeta[threadid][Nz - 2] = psi[cnti * Ny * Nz + cntj * Nz + Nz - 1];
				for (cntk = Nz - 2; cntk > 0; cntk --) {
					c = - Az * psi[cnti * Ny * Nz + cntj * Nz + cntk + 1] + Az0r * psi[cnti * Ny * Nz + cntj * Nz + cntk] -
						 Az * psi[cnti * Ny * Nz + cntj * Nz + cntk - 1];
					cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
				}
				psi[cnti * Ny * Nz + cntj * Nz + 0] = 0.;
				for (cntk = 0; cntk < Nz - 2; cntk ++) {
					psi[cnti * Ny * Nz + cntj * Nz + cntk + 1] = calphaz[cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk] +
														        cbeta[threadid][cntk];                                    
				}
				psi[cnti * Ny * Nz + cntj * Nz + Nz - 1] = 0.;
			}
		}
	}

	return;
}

/**
 *    Function to calculate the potential. Introduced in order to avoid using additonal array.
 *    i, j, k - Nx_slice, Ny and Nz counters
 */
double calcpot(int cnti, int cntj, int cntk) {

	double kappa2 = kappa * kappa;
	double lambda2 = lambda * lambda;

	return (multiplier * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]));
}


==> GP-SCL-HYB/src/imagtime3d-hyb/imagtime3d-hyb.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <math.h>
#include <omp.h>
#include <mpi.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256
#define MAX_FOLDERNAME_SIZE 128

char *output, *initout, *Npasout, *Nrunout, *folder;
long outstpx, outstpy, outstpz;

int opt;
long Nx, Ny, Nz;
long Nx_slice, Ny_slice;
long Nx2, Ny2, Nz2;
long Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
int multiplier;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

/*MPI variables*/
int gsize, rank;
MPI_Comm comm;
MPI_Status *send_statuses, *recv_statuses;
MPI_Request *send_requests, *recv_requests;

/*BCD block type variables*/
int * send_displ;         //Send displacements for local rod transpositions within one block
int * send_blocklen;      //Lengths of the send rods
int * recv_displ;         //Receive displacements for local rod transpositions within one block
int * recv_blocklen;      //Lengths of the receive rods
MPI_Datatype block_send_type;   //Send datatype created from previous parameters
MPI_Datatype block_recv_type;   //Receive datatype created from previous paramaters
/*MPI sendrecv variables*/
int * sdispl;           //Send block displacements
int * rdispl;           //Receive block displacements

void readpar(void);
int init(double *);
void init_MPI_vars(void);   
void gencoef(void);
void calcnorm(double *, double *, double **, double **, double **, double *);
void calcmuen(double *, double *, double *, double *, double ***, double ***, double **, double **, double **, double **, double **, double **, double *, double *, double *); 
void calcrms(double *, double *, double **, double **, double **, double *);
void calcnu(double *);
void calclux_trans(double *, double **);
void calcluy(double *, double **);
void calcluz(double *, double **);
double calcpot(int, int, int);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern int *alloc_int_vector(int);
extern double **alloc_double_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_int_vector(int *);
extern void free_double_matrix(double **);
extern void free_double_tensor(double ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern int checkDir(char *);


==> GP-SCL-HYB/src/realtime3d-hyb/realtime3d-hyb.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    psi_tmp - array with the values of wave function transpose  //MPI
 *    mpi_buf, mpi_buf1 - temporary arrays used for MPI calls in functions //MPI
 *    psi_middle - middle value of wavefunction - important at rank 0  //MPI
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Nx_slice - sliced number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Ny_slice - sliced number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    kappa   - kappa coefficient of anisotropy of the trap
 *    lambda  - lambda coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    folder  - output folder with all output files
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realtime3d-hyb.h"

int main(int argc, char **argv) {
	FILE *out;
	FILE *file;
	int nthreads;
	char filename[MAX_FILENAME_SIZE];
	char file_path[MAX_FOLDERNAME_SIZE + MAX_FILENAME_SIZE];
	long cnti;
	double norm, rms, mu, en;
	double complex *psi;
	double complex *psi_tmp;
	double complex **cbeta;
	double *dpsix, *dpsiy, ***dpsiz;   //dpsix has been changed to 1D array because of MPI IndexType restrictions, while dpsiy has been changed to 1D array becuase it is auxillary array needed in transpososition from complex to real domain
	double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
	double * mpi_buf, *mpi_buf_1;     
	int i, j;

	int middle_element_offset;  //offset of the middle psi element in central node
	double complex psi_middle;

	time_t clock_beg, clock_end;
	double wall_time;
	
	MPI_Init(&argc, &argv);                             
	MPI_Comm_size(MPI_COMM_WORLD, &gsize);	
	MPI_Comm_rank(MPI_COMM_WORLD, &rank);	
	MPI_Comm_dup(MPI_COMM_WORLD, &comm);

	if(rank == 0) clock_beg = time(NULL);

	if((argc != 3) || (strcmp(*(argv + 1), "-p") != 0)) {    
		if (rank == 0)             
			fprintf(stderr, "Usage: %s -p <parameterfile> \n", *argv);
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}

	if(! cfg_init(argv[2])) {
		if (rank == 0)  
			fprintf(stderr, "Wrong input parameter file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	
	readpar();

	if (Nx % gsize != 0) {
		if (rank == 0)  
      		fprintf(stderr, "Nx is not divisible with 2 * # of MPI processes.\n");
		MPI_Finalize();
		return(EXIT_SUCCESS);
	}
	
	#pragma omp parallel
		#pragma omp master
			nthreads = omp_get_num_threads();  

	Nx_slice = Nx / gsize;            //divide Nx and Ny accross the nodes   
	Ny_slice = Ny / gsize;

	x = alloc_double_vector(Nx_slice);                            
	y = alloc_double_vector(Ny);                             
	z = alloc_double_vector(Nz);                

	x2 = alloc_double_vector(Nx_slice);
	y2 = alloc_double_vector(Ny);
	z2 = alloc_double_vector(Nz);
	
	psi = alloc_complex_vector(Nx_slice * Ny * Nz);
	psi_tmp = alloc_complex_vector(Nx_slice * Ny * Nz);
	
	dpsix = alloc_double_vector(Nx_slice * Ny * Nz);
	dpsiy = alloc_double_vector(Nx_slice * Ny * Nz);
	dpsiz = alloc_double_tensor(Nx_slice, Ny, Nz);
	
	calphax = alloc_complex_vector(Nx - 1);    //whole X domain
	calphay = alloc_complex_vector(Ny - 1);
	calphaz = alloc_complex_vector(Nz - 1);
	cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);  //whole X domain
	cgammax = alloc_complex_vector(Nx - 1); //whole X domain
	cgammay = alloc_complex_vector(Ny - 1);
	cgammaz = alloc_complex_vector(Nz - 1);

	tmpxi = alloc_double_matrix(nthreads, Nx);  //whole X domain
	tmpyi = alloc_double_matrix(nthreads, Ny);
	tmpzi = alloc_double_matrix(nthreads, Nz);
	tmpxj = alloc_double_matrix(nthreads, Nx);  //whole X domain
	tmpyj = alloc_double_matrix(nthreads, Ny);
	tmpzj = alloc_double_matrix(nthreads, Nz);

	send_displ = alloc_int_vector(Nx_slice * Ny_slice); 
	send_blocklen = alloc_int_vector(Nx_slice * Ny_slice); 
	recv_displ = alloc_int_vector(Nx_slice * Ny_slice);
	recv_blocklen = alloc_int_vector(Nx_slice * Ny_slice);

	sdispl = alloc_int_vector(gsize);
	rdispl = alloc_int_vector(gsize);

	send_statuses = (MPI_Status*) malloc((size_t) gsize * sizeof(MPI_Status));
	recv_statuses = (MPI_Status*) malloc((size_t) gsize * sizeof(MPI_Status));
	send_requests = (MPI_Request*) malloc((size_t) gsize * sizeof(MPI_Request));
	recv_requests = (MPI_Request*) malloc((size_t) gsize * sizeof(MPI_Request)); 

	if (rank == 0) {
		mpi_buf = alloc_double_vector(Nx);  //whole X domain
		mpi_buf_1 = alloc_double_vector(Nx); //whole X domain  

		if(output != NULL && folder != NULL) { 
			sprintf(file_path, "%s/%s", folder, output);
			out = fopen(file_path, "w");   
		}   
		else out = stdout; 
     
		fprintf(out, "OPTION = %d\n", opt);
		fprintf(out, "NX = %12li   NY = %12li   NZ = %12li\n", Nx, Ny, Nz);  //whole X domain  
		fprintf(out, "NSTP = %10li   NPAS = %10li   NRUN = %10li\n", Nstp, Npas, Nrun);
		fprintf(out, "DX = %8le   DY = %8le   DZ = %8le\n", dx, dy, dz);
		fprintf(out, "DT = %8le\n", dt);
		fprintf(out, "AL = %8le   BL = %8le\n", kappa, lambda);
		fprintf(out, "G0 = %8le\n", G0);
		fprintf(out, "# of MPI processes = %d\n", gsize);
		fprintf(out, "# of OMP threads = %d\n\n", nthreads);
		fprintf(out, "        %12s   %12s   %12s   %12s   %12s\n", "norm", "mu", "en", "rms", "psi(0,0,0)");
		fflush(out);
	}
	
	G = 0.;
	
	int init_success = init(psi);
	
	if (init_success == 2) {   
		gencoef();
	   
		calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);

		if (rank == gsize/2) {       //send from the middle node
			if (rank == 0)     
				middle_element_offset = Nx2 * Ny * Nz + Ny2 * Nz + Nz2;
			else
				middle_element_offset = Ny2 * Nz + Nz2; 		   

			MPI_Send(&psi[middle_element_offset], 1, double_complex_type, 0, 0, comm);   
		}

		if (rank == 0) {          //receive on the root
			MPI_Recv(&psi_middle, 1,  double_complex_type, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "INIT    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi_middle));
			fflush(out);
		}
	   
		if(initout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, initout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]));
			fclose(file);
		}

		for(cnti = 0; cnti < Nstp; cnti ++) {
			G += par * G0 / Nstp;

			calcnu(psi);
			calcluy(psi, cbeta);
			calcluz(psi, cbeta);      

			//X->Y transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &send_requests[i]);
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calclux_trans(psi_tmp, cbeta);

			//Y->X transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &send_requests[i]);        
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
		}
   
		calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		      
		if (rank == gsize/2) {
			MPI_Send(&psi[middle_element_offset], 1, double_complex_type, 0, 0, comm);   
		}

		if (rank == 0) {
			MPI_Recv(&psi_middle, 1, double_complex_type, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "NSTP    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi_middle));
			fflush(out);
		}
	   
		if(Nstpout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, Nstpout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, Nstpout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, Nstpout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]));
			fclose(file);
		}
   
		for(cnti = 0; cnti < Npas; cnti ++) {
			calcnu(psi);
			calcluy(psi, cbeta);
			calcluz(psi, cbeta);
			//X->Y transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &send_requests[i]);
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calclux_trans(psi_tmp, cbeta);

			//Y->X transposing loop
			for (i = 0; i < gsize; i++) { 
				MPI_Irecv(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &send_requests[i]);   
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
		}
		
		calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);

		if (rank == gsize/2) {               
			MPI_Send(&psi[middle_element_offset], 1, double_complex_type, 0, 0, comm);    
		}

		if (rank == 0) {
			MPI_Recv(&psi_middle, 1, double_complex_type, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "NPAS    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi_middle));
			fflush(out);
		}
    
		if(Npasout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, Npasout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]));
			fclose(file);
		}
   
		G *= Gpar;

		if (rank == 0) {
			if(rmsout != NULL && folder != NULL) {
				sprintf(filename, "%s/%s", folder, rmsout);
				file = fopen(filename, "w");
			}
		}

		for(cnti = 1; cnti <= Nrun; cnti ++) {
			calcnu(psi);
			calcluy(psi, cbeta);
			calcluz(psi, cbeta);
			//X->Y transposing loop
			for (i = 0; i < gsize; i++) {
				MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &send_requests[i]);
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}
			calclux_trans(psi_tmp, cbeta);

			//Y->X transposing loop
			for (i = 0; i < gsize; i++) { 
				MPI_Irecv(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &recv_requests[i]);
				MPI_Isend(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &send_requests[i]);   
			} 
			for (i = 0; i < gsize; i++) {
				MPI_Wait(&recv_requests[i], &recv_statuses[i]);
				MPI_Wait(&send_requests[i], &send_statuses[i]);
			}

			if((rmsout != NULL && folder != NULL) && (cnti % outstpt == 0)) {
				calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
				if (rank == 0) {
					fprintf(file, "%8le %8le\n", cnti * dt * par, rms);
					fflush(file);
				}
			}
		}
	   
		if (rank == 0)
			if(rmsout != NULL && folder != NULL) fclose(file);

		calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi, mpi_buf);
		calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj,  mpi_buf, mpi_buf_1, psi_tmp);
		calcrms(&rms, psi, tmpxi, tmpyi, tmpzi, mpi_buf);

		if (rank == gsize/2) {               
			MPI_Send(&psi[middle_element_offset], 1, double_complex_type, 0, 0, comm);    
		}

		if (rank == 0) {
			MPI_Recv(&psi_middle, 1, double_complex_type, gsize/2, 0, comm, &recv_statuses[0]); 

			fprintf(out, "NRUN    %8le   %8le   %8le   %8le   %8le\n", norm, mu / par, en / par, rms, cabs(psi_middle));
			fflush(out);
		}

		if(Nrunout != NULL && folder != NULL) {
			sprintf(filename, "%s/%s-proc-%03d.x", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nx_slice; cnti += outstpx)
				fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti * Ny * Nz + Ny2 * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.y", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Ny; cnti += outstpy)
				fprintf(file, "%8le %8le\n", y[cnti], cabs(psi[Nx2 * Ny * Nz + cnti * Nz + Nz2]));
			fclose(file);

			sprintf(filename, "%s/%s-proc-%03d.z", folder, Nrunout, rank);
			file = fopen(filename, "w");
			for(cnti = 0; cnti < Nz; cnti += outstpz)
				fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[Nx2 * Ny * Nz + Ny2 * Nz + cnti]));
			fclose(file);
		}
	} else if (init_success == 1 && rank == 0) {
		fprintf(stderr, "Nx is not divisible with 2 * # of MPI processes.\n");
	}

	if (rank == 0) {
		clock_end = time(NULL);
		wall_time = difftime(clock_end, clock_beg);
		fprintf(out, "\n Clock Time: %.f seconds\n", wall_time);
		if (output != NULL) fclose(out);
	}

	MPI_Type_free(&double_complex_type);
   
	if (init_success == 2) {
		MPI_Type_free(&block_send_complex_type);
		MPI_Type_free(&block_recv_complex_type);
		MPI_Type_free(&block_send_double_type);
		MPI_Type_free(&block_recv_double_type);
	}

	if (rank == 0) {
		free_double_vector(mpi_buf);
		free_double_vector(mpi_buf_1);
	}
   
	free_double_vector(x);
	free_double_vector(y);
	free_double_vector(z);

	free_double_vector(x2);
	free_double_vector(y2);
	free_double_vector(z2);

	free_complex_vector(psi);
	free_complex_vector(psi_tmp);

	free_double_vector(dpsix);
	free_double_vector(dpsiy);
	free_double_tensor(dpsiz);

	free_complex_vector(calphax);
	free_complex_vector(calphay);
	free_complex_vector(calphaz);
	free_complex_matrix(cbeta);
	free_complex_vector(cgammax);
	free_complex_vector(cgammay);
	free_complex_vector(cgammaz);

	free_double_matrix(tmpxi);
	free_double_matrix(tmpyi);
	free_double_matrix(tmpzi);
	free_double_matrix(tmpxj);
	free_double_matrix(tmpyj);
	free_double_matrix(tmpzj);

	free_int_vector(send_displ);
	free_int_vector(send_blocklen);
	free_int_vector(recv_displ);
	free_int_vector(recv_blocklen);

	free_int_vector(sdispl);
	free_int_vector(rdispl);

	free(send_statuses);
	free(recv_statuses);
	free(send_requests); 
	free(recv_requests);  

	MPI_Finalize();

	return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
	char *cfg_tmp;

	if((cfg_tmp = cfg_read("OPTION")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "OPTION is not defined in the configuration file\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	opt = atol(cfg_tmp);
   
	if((cfg_tmp = cfg_read("G0")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "G0 is not defined in the configuration file.\n");
	  	MPI_Finalize();
	  	exit(EXIT_FAILURE);
	}
	G0 = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("GPAR")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "GPAR is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Gpar = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("NX")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "NX is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nx = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("NY")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "NY is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Ny = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("NZ")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "Nz is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nz = atol(cfg_tmp);

	if((cfg_tmp = cfg_read("DX")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "DX is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dx = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("DY")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "DY is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dy = atof(cfg_tmp);

	if((cfg_tmp = cfg_read("DZ")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "DZ is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dz = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("DT")) == NULL) {
		if (rank == 0)
 			fprintf(stderr, "DT is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	dt = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("AL")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "AL is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	kappa = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("BL")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "BL is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	lambda = atof(cfg_tmp);
   
	if((cfg_tmp = cfg_read("NSTP")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "NSTP is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nstp = atol(cfg_tmp);
   
	if((cfg_tmp = cfg_read("NPAS")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "NPAS is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Npas = atol(cfg_tmp);
   
	if((cfg_tmp = cfg_read("NRUN")) == NULL) {
		if (rank == 0)
			fprintf(stderr, "NRUN is not defined in the configuration file.\n");
		MPI_Finalize();
		exit(EXIT_FAILURE);
	}
	Nrun = atol(cfg_tmp);
   
	output = cfg_read("OUTPUT");
	initout = cfg_read("INITOUT");
	rmsout = cfg_read("RMSOUT");
	Nstpout = cfg_read("NSTPOUT");
	Npasout = cfg_read("NPASOUT");
	Nrunout = cfg_read("NRUNOUT");
	folder = cfg_read("FOLDER");

	if (!checkDir(folder)) {
		if (rank == 0)
			printf("Overriding output to stdout...\n");
		folder = NULL;
	}
   
	if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
		if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
			if (rank == 0)
				fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpx = atol(cfg_tmp);

		if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
			if (rank == 0)
				fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpy = atol(cfg_tmp);

		if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
			if (rank == 0)
				fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpz = atol(cfg_tmp);
	}
   
	if(rmsout != NULL) {
		if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
			if (rank == 0)
				fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
			MPI_Finalize();
			exit(EXIT_FAILURE);
		}
		outstpt = atol(cfg_tmp);
	}
   
	return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 *    Function returns 1 if Nx is not divisible by 2 or returns 2 if initialization was successful
 */
int init(double complex *psi) { 
	long cnti, cntj, cntk;
	long cnti_offset;             
	double kappa2, lambda2;
	double pi, cpsi1, cpsi2;
	double tmp;
	int i, j;

	for (i = Ny/gsize - 1; i >= 0 ; i--) {     
		for (j = 0; j < Nx_slice; j++) { 
			send_displ[(Ny_slice - 1 - i) * Nx_slice + j] = i * Nz + j * Ny * Nz;  
			send_blocklen[(Ny_slice - 1 - i) * Nx_slice + j] = Nz;     

			recv_displ[(Ny_slice - 1 - i) * Nx_slice + j] = (Nx_slice - 1 - j) * Nz + (Ny_slice - 1 - i) * Nx * Nz;  
			recv_blocklen[(Ny_slice - 1 - i) * Nx_slice + j] = Nz;     
		}
	}
   
	MPI_Type_contiguous(2, MPI_DOUBLE, &double_complex_type);
	MPI_Type_commit(&double_complex_type);
	MPI_Type_indexed(Nx_slice * Ny_slice, send_blocklen, send_displ, double_complex_type, &block_send_complex_type); 
	MPI_Type_indexed(Nx_slice * Ny_slice, recv_blocklen, recv_displ, double_complex_type, &block_recv_complex_type);

	if (Nx_slice % 2 != 0) { //Nx_slice has to be divisible by 2
		return 1;		
	}   

	MPI_Type_commit(&block_send_complex_type);
	MPI_Type_commit(&block_recv_complex_type);

	MPI_Type_indexed(Nx_slice * Ny_slice, send_blocklen, send_displ, MPI_DOUBLE, &block_send_double_type);
	MPI_Type_indexed(Nx_slice * Ny_slice, recv_blocklen, recv_displ, MPI_DOUBLE, &block_recv_double_type);
	MPI_Type_commit(&block_send_double_type);
	MPI_Type_commit(&block_recv_double_type);   

	for (i = gsize - 1; i >= 0; i--) {
		sdispl[gsize - 1 - i] = i * Ny_slice * Nz;    
		rdispl[gsize - 1 - i] = i * Nx_slice * Nz;              
	}

	if (opt == 2) par = 2.;
	else par = 1.;

	if(opt == 3) multiplier = 0.25;
	else multiplier = 1.;
   
	cnti_offset = rank * Nx_slice;

	kappa2 = kappa * kappa;
	lambda2 = lambda * lambda;

	Nx2 = Nx_slice / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
	dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

	pi = 4. * atan(1.);
	cpsi1 = sqrt(pi * sqrt(pi / (kappa * lambda)));
	cpsi2 = cpsi1 * sqrt(2. * sqrt(2.));
   
	for(cnti = 0; cnti < Nx_slice; cnti ++) {        
		x[cnti] = (cnti_offset + cnti - Nx2 * gsize) * dx;    
		x2[cnti] = x[cnti] * x[cnti];
		for(cntj = 0; cntj < Ny; cntj ++) {
			y[cntj] = (cntj - Ny2) * dy;
			y2[cntj] = y[cntj] * y[cntj];
			for(cntk = 0; cntk < Nz; cntk ++) {
				z[cntk] = (cntk - Nz2) * dz;
				z2[cntk] = z[cntk] * z[cntk];
				if(opt == 3) {
					tmp = exp(- 0.25 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
					psi[cnti * Ny * Nz + cntj * Nz + cntk] = tmp / cpsi2;
				} else {
					tmp = exp(- 0.5 * (x2[cnti] + kappa * y2[cntj] + lambda * z2[cntk]));
					psi[cnti * Ny * Nz + cntj * Nz + cntk] = tmp / cpsi1;
				}
			}
		}
	}
   
   return 2;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
	long cnti;

	Ax0 = 1. + I * dt / dx2;
	Ay0 = 1. + I * dt / dy2;
	Az0 = 1. + I * dt / dz2;

	Ax0r = 1. - I * dt / dx2;
	Ay0r = 1. - I * dt / dy2;
	Az0r = 1. - I * dt / dz2;

	Ax = - 0.5 * I * dt / dx2;
	Ay = - 0.5 * I * dt / dy2;
	Az = - 0.5 * I * dt / dz2;
   
	calphax[Nx - 2] = 0.;             //whole X domain
	cgammax[Nx - 2] = - 1. / Ax0;     //whole X domain    
	for (cnti = Nx - 2; cnti > 0; cnti --) {  //whole X domain
		calphax[cnti - 1] = Ax * cgammax[cnti];
		cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
	}
   
	calphay[Ny - 2] = 0.;
	cgammay[Ny - 2] = - 1. / Ay0;
	for (cnti = Ny - 2; cnti > 0; cnti --) {
		calphay[cnti - 1] = Ay * cgammay[cnti];
		cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
	}
      
	calphaz[Nz - 2] = 0.;
	cgammaz[Nz - 2] = - 1. / Az0;
	for (cnti = Nz - 2; cnti > 0; cnti --) {
		calphaz[cnti - 1] = Az * cgammaz[cnti];
		cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
	}

	return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 *    mpi_buf - MPI array for gathering tmpx arrays from all nodes
 */
void calcnorm(double *norm, double complex *psi, double **tmpx, double **tmpy, double **tmpz, double *mpi_buf) {
	int threadid;
	long cnti, cntj, cntk;
   
	#pragma omp parallel private(threadid, cnti, cntj, cntk)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					tmpz[threadid][cntk] = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
					tmpz[threadid][cntk] *= tmpz[threadid][cntk];
				}
				tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
			}
			tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
		}
		#pragma omp barrier
	}

	MPI_Gather(tmpx[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm);     

	if (rank == 0) {
		*norm = sqrt(simpint(dx, mpi_buf, Nx));   //whole X domain
	}

	MPI_Bcast(norm, 1, MPI_DOUBLE, 0, comm);  

	#pragma omp parallel private(cnti, cntj, cntk)
	{
		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi[cnti * Ny * Nz + cntj * Nz + cntk] /= *norm;
				}
			}
		}
	}
   
	return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 *    mpi_buf -  MPI array for gathering tmpxi arrays from all nodes
 *    mpi_buf1 -  MPI array for gathering tmpxj arrays from all nodes
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsix, double *dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj, double *mpi_buf, double *mpi_buf_1, double complex *psi_tmp) {
	int threadid, i;
	long cnti, cntj, cntk;
	double psi2, psi2lin, dpsi2;
   
	//X->Y transpose loop (move regular psi into transposed psi_tmp)
	for (i = 0; i < gsize; i++) {
		MPI_Irecv(psi_tmp + rdispl[i], 1, block_recv_complex_type, i, 0, comm, &recv_requests[i]);
		MPI_Isend(psi + sdispl[i], 1, block_send_complex_type, i, 0, comm, &send_requests[i]);
	} 
	for (i = 0; i < gsize; i++) {
		MPI_Wait(&recv_requests[i], &recv_statuses[i]);
		MPI_Wait(&send_requests[i], &send_statuses[i]);
	}

	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cntj = 0; cntj < Ny_slice; cntj ++) {                
			for(cntk = 0; cntk < Nz; cntk ++) {
				for(cnti = 0; cnti < Nx; cnti ++) {    //whole X domain
					tmpxi[threadid][cnti] = cabs(psi_tmp[(Nx - 1 - cnti) * Nz + cntj * Nx * Nz + cntk]);
				}
				diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);     
				for(cnti = 0; cnti < Nx; cnti ++) {                
					dpsiy[(Nx - 1 - cnti)  * Nz + cntj * Nx * Nz + cntk] = tmpxj[threadid][cnti]; //dpsiy = dpsix trans
				}
			}
		}
	}
   
	//Y->X transposing loop (move transposed dpsix(psi_tmp) into regular dpsix)
	for (i = 0; i < gsize; i++) { 
		MPI_Irecv(dpsix + sdispl[i], 1, block_send_double_type, i, 0, comm, &recv_requests[i]);
		MPI_Isend(dpsiy + rdispl[i], 1, block_recv_double_type, i, 0, comm, &send_requests[i]);   
	} 
	for (i = 0; i < gsize; i++) {
		MPI_Wait(&recv_requests[i], &recv_statuses[i]);
		MPI_Wait(&send_requests[i], &send_statuses[i]);
	}

	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				for(cntj = 0; cntj < Ny; cntj ++) {
					tmpyi[threadid][cntj] = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
				}
				diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
				for(cntj = 0; cntj < Ny; cntj ++) {
					dpsiy[cnti * Ny * Nz + cntj * Nz + cntk] = tmpyj[threadid][cntj];
				}
			}
		}

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					tmpzi[threadid][cntk] = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
				}
				diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
				for(cntk = 0; cntk < Nz; cntk ++) {
					dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
				}
			}
		}
		#pragma omp barrier

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi2 = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
					psi2 *= psi2;
					psi2lin = psi2 * G;
					dpsi2 = dpsix[cnti * Ny * Nz + cntj * Nz + cntk] * dpsix[cnti * Ny * Nz + cntj * Nz + cntk] + 
							dpsiy[cnti * Ny * Nz + cntj * Nz + cntk] * dpsiy[cnti * Ny * Nz + cntj * Nz + cntk] + 
							dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
					tmpzi[threadid][cntk] = (calcpot(cnti, cntj, cntk) + psi2lin) * psi2 + dpsi2;  
					tmpzj[threadid][cntk] = (calcpot(cnti, cntj, cntk) + 0.5 * psi2lin) * psi2 + dpsi2;
				}
				tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
				tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
			}
			tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
			tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
		}
	} 
   
	MPI_Gather(tmpxi[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm);       
	MPI_Gather(tmpxj[0], Nx_slice, MPI_DOUBLE, mpi_buf_1, Nx_slice, MPI_DOUBLE, 0, comm);     

	if (rank == 0) {
		*mu = simpint(dx, mpi_buf, Nx);   //whole X domain
		*en = simpint(dx, mpi_buf_1, Nx);   
	}

	return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 *    mpi_buf - MPI array for gathering tmpx arrays from all nodes
 */
void calcrms(double *rms, double complex *psi, double **tmpx, double **tmpy, double **tmpz, double *mpi_buf) {
	int threadid;
	long cnti, cntj, cntk;
	double psi2;
   
	#pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				for(cntk = 0; cntk < Nz; cntk ++) {
					psi2 = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
					psi2 *= psi2;
					tmpz[threadid][cntk] = (x2[cnti] + y2[cntj] + z2[cntk]) * psi2;
				}
				tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
			}
			tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
		}
	}

	MPI_Gather(tmpx[0], Nx_slice, MPI_DOUBLE, mpi_buf, Nx_slice, MPI_DOUBLE, 0, comm); 

	if (rank == 0) {
		*rms = sqrt(simpint(dx, mpi_buf, Nx));  //whole X domain
	}

	return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
	long cnti, cntj, cntk;
	double psi2, psi2lin, tmp;

	#pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
	for(cnti = 0; cnti < Nx_slice; cnti ++) {
		for(cntj = 0; cntj < Ny; cntj ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				psi2 = cabs(psi[cnti * Ny * Nz + cntj * Nz + cntk]);
				psi2 *= psi2;
				psi2lin = psi2 * G;
				tmp = dt * (calcpot(cnti, cntj, cntk) + psi2lin);
				psi[cnti * Ny * Nz + cntj * Nz + cntk] *= cexp(- I * tmp);
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_tmp   - array with the transpose of wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux_trans(double complex *psi_tmp, double complex **cbeta) {
	int threadid;
	long cnti, cntj, cntk;
	double complex c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cntj = 0; cntj < Ny_slice; cntj ++) { 
			for(cntk = 0; cntk < Nz; cntk ++) {
				cbeta[threadid][Nx - 2] = psi_tmp[0 * Nz + cntj * Nx * Nz + cntk];  //whole X domain
				for (cnti = Nx - 2; cnti > 0; cnti --) {
					c = - Ax * psi_tmp[(Nx - 1 - cnti - 1) * Nz + cntj * Nx * Nz + cntk] + 
						Ax0r * psi_tmp[(Nx - 1 - cnti) * Nz + cntj * Nx * Nz + cntk] - 
						Ax * psi_tmp[(Nx - 1 - cnti + 1) * Nz + cntj * Nx * Nz + cntk];
					cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
				}
				psi_tmp[(Nx - 1) * Nz + cntj * Nx * Nz + cntk] = 0.;
				for (cnti = 0; cnti < Nx - 2; cnti ++) {
					psi_tmp[(Nx - 1 - cnti - 1) * Nz + cntj * Nx * Nz + cntk] = 
					calphax[cnti] * psi_tmp[(Nx - 1 -cnti) * Nz + cntj * Nx * Nz + cntk] + cbeta[threadid][cnti];
				}
				psi_tmp[0 * Nz + cntj * Nx * Nz + cntk] = 0.;
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex *psi, double complex **cbeta) {
	int threadid;
	long cnti, cntj, cntk;
	double complex c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntk = 0; cntk < Nz; cntk ++) {
				cbeta[threadid][Ny - 2] = psi[cnti * Ny * Nz + (Ny - 1) * Nz + cntk];
				for (cntj = Ny - 2; cntj > 0; cntj --) {
					c = - Ay * psi[cnti * Ny * Nz + (cntj + 1) * Nz + cntk] + Ay0r * psi[cnti * Ny * Nz + cntj * Nz + cntk] - 
						 Ay * psi[cnti * Ny * Nz + (cntj - 1) * Nz + cntk];
					cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
				}
				psi[cnti * Ny * Nz + 0 * Nz + cntk] = 0.;
				for (cntj = 0; cntj < Ny - 2; cntj ++) {
					psi[cnti * Ny * Nz + (cntj + 1) * Nz + cntk] = calphay[cntj] * psi[cnti * Ny * Nz + cntj * Nz + cntk] + 
														          cbeta[threadid][cntj];
				}
				psi[cnti * Ny * Nz + (Ny - 1) * Nz + cntk] = 0.;
			}
		}
	}

	return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex *psi, double complex **cbeta) {
	int threadid;
	long cnti, cntj, cntk;
	double complex c;

	#pragma omp parallel private(threadid, cnti, cntj, cntk, c)
	{
		threadid = omp_get_thread_num();

		#pragma omp for
		for(cnti = 0; cnti < Nx_slice; cnti ++) {
			for(cntj = 0; cntj < Ny; cntj ++) {
				cbeta[threadid][Nz - 2] = psi[cnti * Ny * Nz + cntj * Nz + Nz - 1];
				for (cntk = Nz - 2; cntk > 0; cntk --) {
					c = - Az * psi[cnti * Ny * Nz + cntj * Nz + cntk + 1] + Az0r * psi[cnti * Ny * Nz + cntj * Nz + cntk] - 
						 Az * psi[cnti * Ny * Nz + cntj * Nz + cntk - 1];
					cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
				}
				psi[cnti * Ny * Nz + cntj * Nz + 0] = 0.;
				for (cntk = 0; cntk < Nz - 2; cntk ++) {
					psi[cnti * Ny * Nz + cntj * Nz + cntk + 1] = calphaz[cntk] * psi[cnti * Ny * Nz + cntj * Nz + cntk] + 
																cbeta[threadid][cntk];
				}
				psi[cnti * Ny * Nz + cntj * Nz + Nz - 1] = 0.;
			}
		}
	}

	return;
}

/**
 *    Function to calculate the potential. Introduced in order to avoid using additonal array.
 *    i, j, k - Nx_slice, Ny and Nz counters
 */
double calcpot(int cnti, int cntj, int cntk) {

	double kappa2 = kappa * kappa;
	double lambda2 = lambda * lambda;

	return (multiplier * (x2[cnti] + kappa2 * y2[cntj] + lambda2 * z2[cntk]));
}


==> GP-SCL-HYB/src/realtime3d-hyb/realtime3d-hyb.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <math.h>
#include <complex.h>
#include <omp.h>
#include <mpi.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256
#define MAX_FOLDERNAME_SIZE 128

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout, *folder;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Nx, Ny, Nz;
long Nx_slice, Ny_slice;
long Nx2, Ny2, Nz2;
long Nstp, Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, Gpar, G;
double kappa, lambda;
double par;

double *x, *y, *z;
double *x2, *y2, *z2;
int multiplier;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

/*MPI variables*/
int gsize, rank;
MPI_Comm comm;
MPI_Status *send_statuses, *recv_statuses;
MPI_Request *send_requests, *recv_requests;

/*BCD block type variables*/
int * send_displ;         //Send displacements for local rod transpositions within one block
int * send_blocklen;      //Lengths of the send rods
int * recv_displ;         //Receive displacements for local rod transpositions within one block
int * recv_blocklen;      //Lengths of the receive rods

MPI_Datatype double_complex_type;
MPI_Datatype block_send_complex_type;   //Complex send datatype created from previous parameters
MPI_Datatype block_recv_complex_type;   //Complex receive datatype created from previous paramaters

MPI_Datatype block_send_double_type;  //Double send datatype created from previous parameters
MPI_Datatype block_recv_double_type;  //Double receive datatype created from previous paramaters
/*MPI sendrecv variables*/
int * sdispl;           //Send block displacements
int * rdispl;           //Receive block displacements

void readpar(void);
int init(double complex *);
void init_MPI_vars(void);   
void gencoef(void);
void calcnorm(double *, double complex *, double **, double **, double **, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double ***, double **, double **, double **, double **, double **, double **, double *, double *, double complex *);
void calcrms(double *, double complex *, double **, double **, double **, double *);
void calcnu(double complex *);
void calclux_trans(double complex *, double complex **);
void calcluy(double complex *, double complex **);
void calcluz(double complex *, double complex **);
double calcpot(int, int, int);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern int *alloc_int_vector(int);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_int_vector(int *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern int checkDir(char *);


==> GP-SCL-HYB/src/util/cfg.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on
 *    a command line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2) cfg_size ++;
   }

   fclose(file);
   return cfg_size;
}

/**
 *    Configuration property value
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for(i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> GP-SCL-HYB/src/util/cfg.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];
 
int cfg_init(char *);
char *cfg_read(char *);


==> GP-SCL-HYB/src/util/diffint.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;
   
   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }
   
   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;
   
   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);
   
   for(cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h); 
   }
   
   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;
   
   return;
}


==> GP-SCL-HYB/src/util/diffint.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>

double simpint(double, double *, long);
void diff(double, double *, double *, long);


==> GP-SCL-HYB/src/util/mem.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;
   
   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the double vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Int vector allocation
 */
int *alloc_int_vector(long Nx) {
   int *vector;
   
   if((vector = (int *) malloc((size_t) (Nx * sizeof(int)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the int vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;
   
   if((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;
   
   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;
   
   if((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;
   
   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;
   
   if((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free int vector
 */
void free_int_vector(int *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> GP-SCL-HYB/src/util/mem.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>
#include <string.h>
#include "sys/types.h"
#include "sys/sysinfo.h"

double *alloc_double_vector(long);
int *alloc_int_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);

void free_double_vector(double *);
void free_int_vector(int *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);



==> GP-SCL-HYB/src/util/misc.c <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */
 
#include "misc.h"

/**
 *    Check whether folder exists, is specified, or can be written into - 1 yes, 0 no
 */
int checkDir(char * folder_name) {
    
    struct stat info;
    int ret_val;
    
    if (folder_name != NULL) {
		if (stat(folder_name, &info) == -1) {
		    printf("Output folder %s doesn't exist. ", folder_name);
		} else if (info.st_mode & S_IFDIR) {
			if (info.st_mode & S_IWUSR || info.st_mode & S_IWGRP || info.st_mode & S_IWOTH) {
		    	ret_val = 1;
		    }
		    else {
		    	ret_val = 0;
		    	printf("Cannot write into output folder: %s. Check folder permissions. ", folder_name);
		    }
		} else {
		    printf("Cannot access output folder: %s\n. ", folder_name);
		    ret_val = 0;
		}
	} else {
		printf("No output folder specified in input file. ");
		ret_val = 0;	
	}
    return ret_val;
}


==> GP-SCL-HYB/src/util/misc.h <==
/**   
 *    GP-SCL-HYB codes are developed by:
 *    
 *    Bogdan Sataric
 *    (Faculty of Technical Sciences, University of Novi Sad, Serbia)
 *
 *    Vladimir Slavnic, Aleksandar Belic, Antun Balaz
 *    (Institute of Physics Belgrade, Serbia, http://www.scl.rs/)
 *    
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *    
 *    Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *    
 *
 *    Public use and modification of this code are allowed provided that the
 *    following papers are cited:
 *    [1] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411;
 *    [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888;
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */
 
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <unistd.h>
#include "sys/types.h"
#include "sys/stat.h"


int checkDir(char *);

